UNOPose: Unseen Object Pose Estimation with an Unposed RGB-D Reference Image

Unseen object pose estimation methods often rely on CAD models or multiple reference views, making the onboarding stage costly. To simplify reference acquisition, we aim to estimate the unseen object's pose through a single unposed RGB-D reference image. While previous works leverage reference images as pose anchors to limit the range of relative pose, our scenario presents significant challenges since the relative transformation could vary across the entire SE(3) space. Moreover, factors like occlusion, sensor noise, and extreme geometry could result in low viewpoint overlap. To address these challenges, we present a novel approach and benchmark, termed UNOPose, for unseen one-reference-based object pose estimation. Building upon a coarse-to-fine paradigm, UNOPose constructs an SE(3)-invariant reference frame to standardize object representation despite pose and size variations. To alleviate small overlap across viewpoints, we recalibrate the weight of each correspondence based on its predicted likelihood of being within the overlapping region. Evaluated on our proposed benchmark based on the BOP Challenge, UNOPose demonstrates superior performance, significantly outperforming traditional and learning-based methods in the one-reference setting and remaining competitive with CAD-model-based methods. The code and dataset are available at https://github.com/shanice-l/UNOPose.

==> tables/vis_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "2d76db15-639f-4f4e-a834-0b780297ac53",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_18769/3529985233.py:9: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_18769/3529985233.py:9: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "# See fonts.txt for instructions on installing fonts\n",
    "def set_style():\n",
    "    plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
    "    weight = \"normal\"  # [ 'normal' | 'bold' | 'heavy' | 'light' | 'ultrabold' | 'ultralight']\n",
    "    fontsize = 25  # 16\n",
    "    ticksize = 18 #16\n",
    "    # plt.rcParams['mathtext.fontset'] = \"custom\"\n",
    "    # plt.rcParams['mathtext.cal'] = \"cmsy10\"\n",
    "    # matplotlib.rc(\"font\", family=\"sans-serif\")\n",
    "    plt.rc(\"text\", usetex=True)\n",
    "    plt.rc('text.latex', preamble=r'\\usepackage{amsmath}')\n",
    "    params = {\n",
    "        # \"font.family\": \"serif\",\n",
    "        # \"font.family\": \"Times New Roman\",\n",
    "        # \"font.family\": \"Arial\",\n",
    "        # \"font.serif\": \"Nimbus Roman No9 L\",\n",
    "        # \"font.serif\": \"Times\",\n",
    "        # Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif\n",
    "        \"font.weight\": weight,\n",
    "        \"mathtext.fontset\": \"custom\",\n",
    "        \"mathtext.cal\": \"cmsy10\",\n",
    "        \"legend.fontsize\": fontsize,\n",
    "        \"axes.labelsize\": fontsize,\n",
    "        \"axes.labelweight\": weight,\n",
    "        \"axes.titlesize\": fontsize,\n",
    "        \"axes.titleweight\": weight,\n",
    "        \"xtick.labelsize\": ticksize,\n",
    "        \"ytick.labelsize\": ticksize,\n",
    "        \"figure.titlesize\": fontsize,\n",
    "        \"figure.titleweight\": weight,\n",
    "        'pgf.preamble': r'\\usepackage{amsmath}',  # to support \\text{}\n",
    "    }\n",
    "    \n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "\n",
    "def set_fig_size(fig, width, height):\n",
    "    fig.set_size_inches(width, height)\n",
    "    plt.tight_layout()\n",
    "\n",
    "\n",
    "def set_fig_style(fig):\n",
    "    ax = fig.axes[0]\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    fig.tight_layout()\n",
    "\n",
    "\n",
    "def set_ax_style(ax):\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "\n",
    "\n",
    "def save_fig(fig_path, crop=True, dpi=300):\n",
    "    plt.savefig(fig_path, dpi=dpi, bbox_inches=\"tight\")\n",
    "    if crop and fig_path.endswith(\".pdf\"):\n",
    "        os.system('pdfcrop \"{:s}\"'.format(fig_path))\n",
    "        os.system('mv \"{:s}-crop.pdf\" \"{:s}\"'.format(fig_path.replace(\".pdf\", \"\"), fig_path))\n",
    "\n",
    "\n",
    "def add_grid_log_plot(ax=None):\n",
    "    \"\"\"Add grid lines to a log linear plot.\"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.grid(which=\"both\", linestyle=\"--\", linewidth=0.75, alpha=0.5)\n",
    "\n",
    "\n",
    "def add_grid_linear_plot():\n",
    "    \"\"\"Add grid lines to a linear plot.\"\"\"\n",
    "    plt.gca().grid(which=\"both\", linestyle=\"--\", linewidth=1)\n",
    "\n",
    "\n",
    "set_style()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "fe224a0e-f6b2-438a-9957-981ca462bd13",
   "metadata": {},
   "outputs": [],
   "source": [
    "# RGB:\n",
    "_COLORS = np.array(\n",
    "    [\n",
    "        0.000, 0.447, 0.741,\n",
    "        0.850, 0.325, 0.098,\n",
    "        0.929, 0.694, 0.125,\n",
    "        0.494, 0.184, 0.556,\n",
    "        0.466, 0.674, 0.188,\n",
    "        0.301, 0.745, 0.933,\n",
    "        0.635, 0.078, 0.184,\n",
    "        0.300, 0.300, 0.300,\n",
    "        0.600, 0.600, 0.600,\n",
    "        1.000, 0.000, 0.000,\n",
    "        1.000, 0.500, 0.000,\n",
    "        0.749, 0.749, 0.000,\n",
    "        0.000, 1.000, 0.000,\n",
    "        0.000, 0.000, 1.000,\n",
    "        0.667, 0.000, 1.000,\n",
    "        0.333, 0.333, 0.000,\n",
    "        0.333, 0.667, 0.000,\n",
    "        0.333, 1.000, 0.000,\n",
    "        0.667, 0.333, 0.000,\n",
    "        0.667, 0.667, 0.000,\n",
    "        0.667, 1.000, 0.000,\n",
    "        1.000, 0.333, 0.000,\n",
    "        1.000, 0.667, 0.000,\n",
    "        1.000, 1.000, 0.000,\n",
    "        0.000, 0.333, 0.500,\n",
    "        0.000, 0.667, 0.500,\n",
    "        0.000, 1.000, 0.500,\n",
    "        0.333, 0.000, 0.500,\n",
    "        0.333, 0.333, 0.500,\n",
    "        0.333, 0.667, 0.500,\n",
    "        0.333, 1.000, 0.500,\n",
    "        0.667, 0.000, 0.500,\n",
    "        0.667, 0.333, 0.500,\n",
    "        0.667, 0.667, 0.500,\n",
    "        0.667, 1.000, 0.500,\n",
    "        1.000, 0.000, 0.500,\n",
    "        1.000, 0.333, 0.500,\n",
    "        1.000, 0.667, 0.500,\n",
    "        1.000, 1.000, 0.500,\n",
    "        0.000, 0.333, 1.000,\n",
    "        0.000, 0.667, 1.000,\n",
    "        0.000, 1.000, 1.000,\n",
    "        0.333, 0.000, 1.000,\n",
    "        0.333, 0.333, 1.000,\n",
    "        0.333, 0.667, 1.000,\n",
    "        0.333, 1.000, 1.000,\n",
    "        0.667, 0.000, 1.000,\n",
    "        0.667, 0.333, 1.000,\n",
    "        0.667, 0.667, 1.000,\n",
    "        0.667, 1.000, 1.000,\n",
    "        1.000, 0.000, 1.000,\n",
    "        1.000, 0.333, 1.000,\n",
    "        1.000, 0.667, 1.000,\n",
    "        0.333, 0.000, 0.000,\n",
    "        0.500, 0.000, 0.000,\n",
    "        0.667, 0.000, 0.000,\n",
    "        0.833, 0.000, 0.000,\n",
    "        1.000, 0.000, 0.000,\n",
    "        0.000, 0.167, 0.000,\n",
    "        0.000, 0.333, 0.000,\n",
    "        0.000, 0.500, 0.000,\n",
    "        0.000, 0.667, 0.000,\n",
    "        0.000, 0.833, 0.000,\n",
    "        0.000, 1.000, 0.000,\n",
    "        0.000, 0.000, 0.167,\n",
    "        0.000, 0.000, 0.333,\n",
    "        0.000, 0.000, 0.500,\n",
    "        0.000, 0.000, 0.667,\n",
    "        0.000, 0.000, 0.833,\n",
    "        0.000, 0.000, 1.000,\n",
    "        0.000, 0.000, 0.000,\n",
    "        0.143, 0.143, 0.143,\n",
    "        0.857, 0.857, 0.857,\n",
    "        1.000, 1.000, 1.000\n",
    "    ]\n",
    ").astype(np.float32).reshape(-1, 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf9a3ffe-ad12-409e-aaeb-19887b4aa212",
   "metadata": {},
   "source": [
    "# ref rot err v2 bar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "d527fe32-eb39-4029-9fbf-7057203ceee2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_18769/3529985233.py:45: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PDFCROP 1.40, 2020/06/06 - Copyright (c) 2002-2020 by Heiko Oberdiek, Oberdiek Package Support Group.\n",
      "==> 1 page written on `ref_rot_err_v2_bar-crop.pdf'.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x1100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nan = np.nan\n",
    "# colors = plt.get_cmap(\"Dark2\")\n",
    "plot_fn = plt.semilogx\n",
    "\n",
    "def colors(i):\n",
    "    return _COLORS[i]\n",
    "\n",
    "plot_data = {\n",
    "    \"rotation_ids\": [0, 1, 2, 3, 4, 5, 6, 7, 8],\n",
    "    \"rotations\": [\"(0,$\\,$10]\", \"(10,$\\,$20]\", \"(20,$\\,$30]\", \"(30,$\\,$40]\", \"(40,$\\,$50]\", \"(50,$\\,$60]\", \n",
    "                  \"(60,$\\,$70]\", \"(70,$\\,$80]\", \"(80,$\\,$90]\"],\n",
    "    \"vsd\":  [90.6, 85.6, 81.10, 76.5, 75.4, 68.89999999999999, 69.89999999999999, 64.6, 64.2],\n",
    "    \"mssd\": [96.6, 92.30000000000001, 86.8, 80.9, 77.10000000000001, 63.9, 58.8, 46.1, 56.89999999999999],\n",
    "    \"mspd\": [92.4, 86.4, 78.2, 70.39999999999999, 63.9, 50.0, 44.7, 31.4, 43.2],\n",
    "    \"ar_bop\": [93.2, 88.1, 82.0, 76.0, 72.1, 60.9, 57.8, 47.4, 54.800000000000004],\n",
    "    \"avg\":  [75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6],\n",
    "}\n",
    "\n",
    "x = np.arange(len(plot_data[\"rotations\"]))\n",
    "w = 0.2\n",
    "\n",
    "\n",
    "\n",
    "fig, axs = plt.subplots(2)\n",
    "\n",
    "#\\mathrm\n",
    "metric_names = [\"VSD\", \"MSSD\", \"MSPD\", r\"$\\text{AR}_\\text{BOP}$\", \n",
    "                r\"$\\text{AR}_\\text{BOP}$ Overall\",\n",
    "                # \"MEAN\",\n",
    "               ]\n",
    "\n",
    "color_step = 8\n",
    "color_inds = [i*color_step for i in range(5)]\n",
    "\n",
    "h1 = axs[0].bar(x,         plot_data[\"vsd\"],    w, label=metric_names[0], color=colors(color_inds[0]))\n",
    "h2 = axs[0].bar(x + w,     plot_data[\"mssd\"],   w, label=metric_names[1], color=colors(color_inds[1]))\n",
    "h3 = axs[0].bar(x + 2 * w, plot_data[\"mspd\"],   w, label=metric_names[2], color=colors(color_inds[2]))\n",
    "\n",
    "# axs[1].bar(x + 4 * w, plot_data[\"avg\"],    w, label=metric_names[4], color=colors(color_inds[4]))\n",
    "h5 = axs[1].plot(x + w, plot_data[\"avg\"], '-.', label=metric_names[4], \n",
    "                 # color=colors(color_inds[4]), \n",
    "                 color=(1, 128/255., 0.),\n",
    "                 linewidth=3)\n",
    "h4 = axs[1].bar(x + w, plot_data[\"ar_bop\"], 3*w, label=metric_names[3], \n",
    "                #color=colors(color_inds[3])\n",
    "                color=(0, 112 / 255.0, 68 / 255.0),\n",
    "               )\n",
    "\n",
    "axs[0].set_xticks(x + w)\n",
    "axs[0].set_xticklabels([str(_r) for _r in plot_data[\"rotations\"]], rotation=0, fontsize=18)\n",
    "axs[1].set_xticks(x + w)\n",
    "axs[1].set_xticklabels([str(_r) for _r in plot_data[\"rotations\"]], rotation=0, fontsize=18)\n",
    "\n",
    "axs[0].set_ylabel(r\"Average Recall (\\%)\", fontsize=25)\n",
    "axs[1].set_ylabel(r\"Average Recall (\\%)\", fontsize=25)\n",
    "axs[1].set_xlabel(r\"Reference Rotation Distance ($^\\circ$)\", fontsize=25)\n",
    "axs[0].set_ylim([30, 100])\n",
    "axs[1].set_ylim([40, 100])\n",
    "axs[0].set_xlim([-w, 9-w])\n",
    "axs[1].set_xlim([-w, 9-w])\n",
    "\n",
    "# handles = [h1, h2, h3, h4, h5]\n",
    "# axs[1].legend(handles, metric_names, fancybox=True,\n",
    "#         framealpha=0.5, fontsize=13, frameon=True, \n",
    "#         loc=\"best\",)\n",
    "axs[0].legend(fontsize=25, frameon=True)\n",
    "axs[1].legend(fontsize=25, frameon=True)\n",
    "# ax.legend(title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True)\n",
    "\n",
    "fig.tight_layout()\n",
    "add_grid_log_plot(axs[0])\n",
    "add_grid_log_plot(axs[1])\n",
    "set_ax_style(axs[0])\n",
    "set_ax_style(axs[1])\n",
    "axs[0].xaxis.grid(False)\n",
    "axs[1].xaxis.grid(False)\n",
    "\n",
    "set_fig_size(fig, 8, 11)  # w, h\n",
    "\n",
    "save_fig(\"ref_rot_err_v2_bar.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "973ff31c-38d8-4e35-ab6d-6b532eed393c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> tables/vis_plots_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "2d76db15-639f-4f4e-a834-0b780297ac53",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_51269/2955387169.py:11: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_51269/2955387169.py:11: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "fontsize = 30  # 16\n",
    "ticksize = 30 #18 #16\n",
    "\n",
    "# See fonts.txt for instructions on installing fonts\n",
    "def set_style():\n",
    "    plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
    "    # weight = \"normal\"  # [ 'normal' | 'bold' | 'heavy' | 'light' | 'ultrabold' | 'ultralight']\n",
    "    weight = \"heavy\"\n",
    "    # plt.rcParams['mathtext.fontset'] = \"custom\"\n",
    "    # plt.rcParams['mathtext.cal'] = \"cmsy10\"\n",
    "    # matplotlib.rc(\"font\", family=\"sans-serif\")\n",
    "    # matplotlib.rc(\"font\", family=\"Times New Roman\")\n",
    "    plt.rcParams[\"font.family\"] = \"serif\"\n",
    "    # plt.rcParams[\"font.serif\"] = \"Times New Roman\"\n",
    "    plt.rcParams[\"font.serif\"] = \"SimSun\"\n",
    "    plt.rc(\"text\", usetex=True)\n",
    "    plt.rc('text.latex', preamble=r'\\usepackage{amsmath}')\n",
    "    params = {\n",
    "        # \"font.family\": \"serif\",\n",
    "        # \"font.family\": \"Times New Roman\",\n",
    "        # \"font.family\": \"Arial\",\n",
    "        # \"font.serif\": \"Nimbus Roman No9 L\",\n",
    "        # \"font.serif\": \"Times\",\n",
    "        # Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif\n",
    "        \"font.weight\": weight,\n",
    "        \"mathtext.fontset\": \"custom\",\n",
    "        \"mathtext.cal\": \"cmsy10\",\n",
    "        \"legend.fontsize\": fontsize,\n",
    "        \"axes.labelsize\": fontsize,\n",
    "        \"axes.labelweight\": weight,\n",
    "        \"axes.titlesize\": fontsize,\n",
    "        \"axes.titleweight\": weight,\n",
    "        \"xtick.labelsize\": ticksize,\n",
    "        \"ytick.labelsize\": ticksize,\n",
    "        \"figure.titlesize\": fontsize,\n",
    "        \"figure.titleweight\": weight,\n",
    "        'pgf.preamble': r'\\usepackage{amsmath}',  # to support \\text{}\n",
    "    }\n",
    "    \n",
    "    matplotlib.rcParams.update(params)\n",
    "    # del matplotlib.font_manager.weight_dict['roman']\n",
    "    # matplotlib.font_manager._rebuild()\n",
    "\n",
    "\n",
    "\n",
    "def set_fig_size(fig, width, height):\n",
    "    fig.set_size_inches(width, height)\n",
    "    plt.tight_layout()\n",
    "\n",
    "\n",
    "def set_fig_style(fig):\n",
    "    ax = fig.axes[0]\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    fig.tight_layout()\n",
    "\n",
    "\n",
    "def set_ax_style(ax):\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "\n",
    "\n",
    "def save_fig(fig_path, crop=True, dpi=300):\n",
    "    plt.savefig(fig_path, dpi=dpi, bbox_inches=\"tight\")\n",
    "    if crop and fig_path.endswith(\".pdf\"):\n",
    "        os.system('pdfcrop \"{:s}\"'.format(fig_path))\n",
    "        os.system('mv \"{:s}-crop.pdf\" \"{:s}\"'.format(fig_path.replace(\".pdf\", \"\"), fig_path))\n",
    "\n",
    "\n",
    "def add_grid_log_plot(ax=None):\n",
    "    \"\"\"Add grid lines to a log linear plot.\"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.grid(which=\"both\", linestyle=\"--\", linewidth=0.75, alpha=0.5)\n",
    "\n",
    "\n",
    "def add_grid_linear_plot():\n",
    "    \"\"\"Add grid lines to a linear plot.\"\"\"\n",
    "    plt.gca().grid(which=\"both\", linestyle=\"--\", linewidth=1)\n",
    "\n",
    "\n",
    "set_style()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "fe224a0e-f6b2-438a-9957-981ca462bd13",
   "metadata": {},
   "outputs": [],
   "source": [
    "# RGB:\n",
    "_COLORS = np.array(\n",
    "    [\n",
    "        0.000, 0.447, 0.741,\n",
    "        0.850, 0.325, 0.098,\n",
    "        0.929, 0.694, 0.125,\n",
    "        0.494, 0.184, 0.556,\n",
    "        0.466, 0.674, 0.188,\n",
    "        0.301, 0.745, 0.933,\n",
    "        0.635, 0.078, 0.184,\n",
    "        0.300, 0.300, 0.300,\n",
    "        0.600, 0.600, 0.600,\n",
    "        1.000, 0.000, 0.000,\n",
    "        1.000, 0.500, 0.000,\n",
    "        0.749, 0.749, 0.000,\n",
    "        0.000, 1.000, 0.000,\n",
    "        0.000, 0.000, 1.000,\n",
    "        0.667, 0.000, 1.000,\n",
    "        0.333, 0.333, 0.000,\n",
    "        0.333, 0.667, 0.000,\n",
    "        0.333, 1.000, 0.000,\n",
    "        0.667, 0.333, 0.000,\n",
    "        0.667, 0.667, 0.000,\n",
    "        0.667, 1.000, 0.000,\n",
    "        1.000, 0.333, 0.000,\n",
    "        1.000, 0.667, 0.000,\n",
    "        1.000, 1.000, 0.000,\n",
    "        0.000, 0.333, 0.500,\n",
    "        0.000, 0.667, 0.500,\n",
    "        0.000, 1.000, 0.500,\n",
    "        0.333, 0.000, 0.500,\n",
    "        0.333, 0.333, 0.500,\n",
    "        0.333, 0.667, 0.500,\n",
    "        0.333, 1.000, 0.500,\n",
    "        0.667, 0.000, 0.500,\n",
    "        0.667, 0.333, 0.500,\n",
    "        0.667, 0.667, 0.500,\n",
    "        0.667, 1.000, 0.500,\n",
    "        1.000, 0.000, 0.500,\n",
    "        1.000, 0.333, 0.500,\n",
    "        1.000, 0.667, 0.500,\n",
    "        1.000, 1.000, 0.500,\n",
    "        0.000, 0.333, 1.000,\n",
    "        0.000, 0.667, 1.000,\n",
    "        0.000, 1.000, 1.000,\n",
    "        0.333, 0.000, 1.000,\n",
    "        0.333, 0.333, 1.000,\n",
    "        0.333, 0.667, 1.000,\n",
    "        0.333, 1.000, 1.000,\n",
    "        0.667, 0.000, 1.000,\n",
    "        0.667, 0.333, 1.000,\n",
    "        0.667, 0.667, 1.000,\n",
    "        0.667, 1.000, 1.000,\n",
    "        1.000, 0.000, 1.000,\n",
    "        1.000, 0.333, 1.000,\n",
    "        1.000, 0.667, 1.000,\n",
    "        0.333, 0.000, 0.000,\n",
    "        0.500, 0.000, 0.000,\n",
    "        0.667, 0.000, 0.000,\n",
    "        0.833, 0.000, 0.000,\n",
    "        1.000, 0.000, 0.000,\n",
    "        0.000, 0.167, 0.000,\n",
    "        0.000, 0.333, 0.000,\n",
    "        0.000, 0.500, 0.000,\n",
    "        0.000, 0.667, 0.000,\n",
    "        0.000, 0.833, 0.000,\n",
    "        0.000, 1.000, 0.000,\n",
    "        0.000, 0.000, 0.167,\n",
    "        0.000, 0.000, 0.333,\n",
    "        0.000, 0.000, 0.500,\n",
    "        0.000, 0.000, 0.667,\n",
    "        0.000, 0.000, 0.833,\n",
    "        0.000, 0.000, 1.000,\n",
    "        0.000, 0.000, 0.000,\n",
    "        0.143, 0.143, 0.143,\n",
    "        0.857, 0.857, 0.857,\n",
    "        1.000, 1.000, 1.000\n",
    "    ]\n",
    ").astype(np.float32).reshape(-1, 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf9a3ffe-ad12-409e-aaeb-19887b4aa212",
   "metadata": {},
   "source": [
    "# ref rot err v2 bar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "d527fe32-eb39-4029-9fbf-7057203ceee2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/lh/qsqg9j_965bcmjhj08s8bfh00000gp/T/ipykernel_51269/2955387169.py:53: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PDFCROP 1.40, 2020/06/06 - Copyright (c) 2002-2020 by Heiko Oberdiek, Oberdiek Package Support Group.\n",
      "==> 1 page written on `ref_rot_err_v2_bar_times-crop.pdf'.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x1100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nan = np.nan\n",
    "# colors = plt.get_cmap(\"Dark2\")\n",
    "plot_fn = plt.semilogx\n",
    "\n",
    "def colors(i):\n",
    "    return _COLORS[i]\n",
    "\n",
    "plot_data = {\n",
    "    \"rotation_ids\": [0, 1, 2, 3, 4, 5, 6, 7, 8],\n",
    "    # \"rotations\": [\"(0,$\\,$10]\", \"(10,$\\,$20]\", \"(20,$\\,$30]\", \"(30,$\\,$40]\", \"(40,$\\,$50]\", \"(50,$\\,$60]\", \n",
    "    #               \"(60,$\\,$70]\", \"(70,$\\,$80]\", \"(80,$\\,$90]\"],\n",
    "    \"rotations\": [10, 20, 30, 40, 50, 60, 70, 80, 90],\n",
    "    \"vsd\":  [90.6, 85.6, 81.10, 76.5, 75.4, 68.89999999999999, 69.89999999999999, 64.6, 64.2],\n",
    "    \"mssd\": [96.6, 92.30000000000001, 86.8, 80.9, 77.10000000000001, 63.9, 58.8, 46.1, 56.89999999999999],\n",
    "    \"mspd\": [92.4, 86.4, 78.2, 70.39999999999999, 63.9, 50.0, 44.7, 31.4, 43.2],\n",
    "    \"ar_bop\": [93.2, 88.1, 82.0, 76.0, 72.1, 60.9, 57.8, 47.4, 54.800000000000004],\n",
    "    \"avg\":  [75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6, 75.6],\n",
    "    \"avg_center_align\": [37.82, 37.82, 37.82, 37.82, 37.82, 37.82, 37.82, 37.82, 37.82],\n",
    "}\n",
    "\n",
    "x = np.arange(len(plot_data[\"rotations\"]))\n",
    "w = 0.2\n",
    "\n",
    "markersize=10\n",
    "\n",
    "fig, axs = plt.subplots(2)\n",
    "\n",
    "#\\mathrm\n",
    "metric_names = [\"VSD\", \"MSSD\", \"MSPD\", r\"$\\text{AR}_\\text{BOP}$ per Group\", \n",
    "                r\"$\\text{AR}_\\text{BOP}$\",\n",
    "                r\"$\\text{AR}_\\text{BOP}$ AlignCenter\",\n",
    "                # \"MEAN\",\n",
    "               ]\n",
    "\n",
    "color_step = 8\n",
    "color_inds = [i*color_step for i in range(5)]\n",
    "\n",
    "h1 = axs[0].bar(x,         plot_data[\"vsd\"],    w, label=metric_names[0], color=colors(color_inds[0]))\n",
    "h2 = axs[0].bar(x + w,     plot_data[\"mssd\"],   w, label=metric_names[1], color=colors(color_inds[1]))\n",
    "h3 = axs[0].bar(x + 2 * w, plot_data[\"mspd\"],   w, label=metric_names[2], color=colors(color_inds[2]))\n",
    "\n",
    "# axs[1].bar(x + 4 * w, plot_data[\"avg\"],    w, label=metric_names[4], color=colors(color_inds[4]))\n",
    "\n",
    "h4 = axs[1].bar(x + w, plot_data[\"ar_bop\"], 3*w, label=metric_names[3], \n",
    "                #color=colors(color_inds[3])\n",
    "                color=(0, 112 / 255.0, 68 / 255.0),\n",
    "               )\n",
    "h5 = axs[1].plot(x + w, plot_data[\"avg\"], '-', label=metric_names[4], \n",
    "                 # color=colors(color_inds[4]), \n",
    "                 color=(1, 165/255., 0.),\n",
    "                 linewidth=3,\n",
    "                # markersize=markersize\n",
    "                )\n",
    "h6 = axs[1].plot(x + w, plot_data['avg_center_align'], '-.', label=metric_names[5], color=(220/255, 20./255, 60/255), linewidth=3, \n",
    "                 # markersize=markersize\n",
    "                )\n",
    "\n",
    "axs[0].set_xticks(x + w)\n",
    "axs[0].set_xticklabels([str(_r) for _r in plot_data[\"rotations\"]], rotation=0, fontsize=ticksize)\n",
    "axs[1].set_xticks(x + w)\n",
    "axs[1].set_xticklabels([str(_r) for _r in plot_data[\"rotations\"]], rotation=0, fontsize=ticksize)\n",
    "\n",
    "axs[0].set_ylabel(r\"Average Recall (\\%)\", fontsize=fontsize)\n",
    "axs[1].set_ylabel(r\"Average Recall (\\%)\", fontsize=fontsize)\n",
    "axs[1].set_xlabel(r\"Reference Rotation Distance ($^\\circ$)\", fontsize=fontsize)\n",
    "\n",
    "axs[0].set_ylim([30, 100])\n",
    "yticks_0 = [30, 40, 50, 60, 70, 80, 90, 100]\n",
    "axs[0].set_yticks(yticks_0)\n",
    "axs[0].set_yticklabels([str(_r) for _r in yticks_0], rotation=0, fontsize=ticksize)\n",
    "\n",
    "axs[1].set_ylim([30, 100])\n",
    "yticks_1 = [30, 40, 50, 60, 70, 80, 90, 100]\n",
    "axs[1].set_yticks(yticks_1)\n",
    "axs[1].set_yticklabels([str(_r) for _r in yticks_1], rotation=0, fontsize=ticksize)\n",
    "\n",
    "axs[0].set_xlim([-w, 9-w])\n",
    "axs[1].set_xlim([-w, 9-w])\n",
    "\n",
    "# handles = [h1, h2, h3, h4, h5]\n",
    "# axs[1].legend(handles, metric_names, fancybox=True,\n",
    "#         framealpha=0.5, fontsize=13, frameon=True, \n",
    "#         loc=\"best\",)\n",
    "axs[0].legend(fontsize=25, frameon=True, fancybox=True, \n",
    "             labelspacing = -0.1,\n",
    "             loc=\"upper right\",\n",
    "             framealpha=0.5)\n",
    "handles_1, labels_1 = axs[1].get_legend_handles_labels()\n",
    "order = [2, 0, 1]\n",
    "axs[1].legend([handles_1[idx] for idx in order],[labels_1[idx] for idx in order], fontsize=25, frameon=True, fancybox=True,\n",
    "             labelspacing = -0.1,\n",
    "             loc=\"upper right\",\n",
    "             framealpha=0.5)\n",
    "# ax.legend(title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True)\n",
    "\n",
    "fig.tight_layout()\n",
    "add_grid_log_plot(axs[0])\n",
    "add_grid_log_plot(axs[1])\n",
    "set_ax_style(axs[0])\n",
    "set_ax_style(axs[1])\n",
    "axs[0].xaxis.grid(False)\n",
    "axs[1].xaxis.grid(False)\n",
    "\n",
    "set_fig_size(fig, 8, 11)  # w, h\n",
    "\n",
    "save_fig(\"ref_rot_err_v2_bar_times.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "973ff31c-38d8-4e35-ab6d-6b532eed393c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

